Three-loop banana integrals with three equal masses

We obtain and solve the canonical differential equations for the three-loop banana integrals in dimensional regularisation when three of the four masses are equal. The K3 surface associated with the maximal cuts factorises into a product of two elliptic curves. This allows us to express the differential forms in the canonical differential equations in terms of meromorphic modular forms. We present a rigorous proof that these differential forms only have simple poles and that they define independent cohomology classes. We also present explicit results for all master integrals in terms of iterated integrals of meromorphic modular forms (and integrals thereof). This is the first time that it was possible to express the results of a Feynman integral associated with a K3 geometry and depending on two dimensionless ratios in terms of functions that have previously been studied in the literature.

==> anc/Anc_Canonical_DE___Forms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    122971,       3515]
NotebookOptionsPosition[    121676,       3488]
NotebookOutlinePosition[    122075,       3504]
CellTagsIndexPosition[    122032,       3501]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Canonical differential equation and modular forms", "Section",
 CellChangeTimes->{{3.97263851886027*^9, 
  3.972638529829165*^9}},ExpressionUUID->"e7999d1b-2b89-4be6-89d3-\
aa7256d0cf88"],

Cell[TextData[{
 "dM = \[Epsilon] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["A", "1"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8ad07127-e397-4c8c-80d7-0e85dfa55563"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d\[Tau]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "74c67f02-059e-4d81-90b8-52e2923042dc"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8f9e378d-4b29-456c-9949-cd532d411bb2"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d\[Tau]", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ef7d532d-ddf7-46a8-aae6-433b8439690c"],
 ") M"
}], "Text",
 CellChangeTimes->{{3.9726264570366163`*^9, 3.972626458811646*^9}, {
  3.9726306822186003`*^9, 3.972630692429534*^9}, {3.972630769624282*^9, 
  3.972630810798388*^9}},ExpressionUUID->"f18f1636-9da0-4c65-a9b8-\
9a9117ad86da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "1"], "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", 
        SubscriptBox[
         SuperscriptBox["\[Phi]", "b"], 
         RowBox[{"2", ",", "0"}]], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["II", "2"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"2", ",", "0"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"2", ",", "0"}]]}], ")"}]}], "0", "1", "0", "0"},
       {
        RowBox[{"21", " ", 
         SubscriptBox["II", "3"]}], 
        RowBox[{"3", " ", 
         SubscriptBox["II", "3"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["II", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["II", "3", "2"]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"2", ",", "2"}]]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["II", "2"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"2", ",", "0"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"2", ",", "0"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["II", "1"]}], 
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SubscriptBox["II", "3"]}], "1"},
       {
        RowBox[{"21", " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}]]}], 
        RowBox[{"3", " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["II", "2", "2"]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"4", ",", "0"}]], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"2", ",", "0"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"2", ",", "0"}]]}], ")"}], "2"]}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}]]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["II", "2"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"2", ",", "0"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"2", ",", "0"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}]]}], "0"},
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"2", ",", "0"}]]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "9"]}], " ", 
         SubscriptBox[
          SuperscriptBox["\[Phi]", "b"], 
          RowBox[{"2", ",", "0"}]]}], 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["II", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"3", ",", "1"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"5", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "-", 
           RowBox[{"4", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"3", ",", "1"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{"-", 
         SubscriptBox["\[Phi]", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}]]}], 
        RowBox[{"-", 
         SubscriptBox["II", "3"]}], 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox[
           SuperscriptBox["\[Phi]", "b"], 
           RowBox[{"2", ",", "0"}]]}], "3"], "0"},
       {
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["II", "3"]}], "+", 
           RowBox[{"42", " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"2", ",", "0"}]]}], "-", 
           RowBox[{"20", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"3", ",", "1"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"31", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"32", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"3", ",", "1"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["II", "2"], " ", 
          SubscriptBox["II", "3"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}]]}], "+", 
         SubscriptBox[
          SuperscriptBox["\[Phi]", "b"], 
          RowBox[{"3", ",", "1"}]], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["II", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"2", ",", "0"}]]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"2", ",", "0"}]]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["II", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SubsuperscriptBox["II", "3", "2"]}], "+", 
            SubscriptBox["\[Phi]", 
             RowBox[{"2", ",", "2"}]]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["II", "1", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"4", ",", "2"}]], "+", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", "0"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"0", ",", "2"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"0", ",", "2"}]]}], ")"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["II", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "a"], 
              RowBox[{"3", ",", "1"}]]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"3", ",", "1"}]]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["\[Phi]", 
              RowBox[{"3", ",", 
               RowBox[{"-", "1"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["\[Phi]", "b"], 
                RowBox[{"0", ",", "2"}]], "+", 
               SubscriptBox[
                SuperscriptBox["\[Phi]", "c"], 
                RowBox[{"0", ",", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["II", "3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"2", ",", "0"}]]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"2", ",", "0"}]]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"2", ",", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["II", "2", "2"]}], "-", 
            RowBox[{"18", " ", 
             SubscriptBox["II", "3"], " ", 
             SubscriptBox["\[Phi]", 
              RowBox[{"3", ",", 
               RowBox[{"-", "1"}]}]]}], "+", 
            SubscriptBox["\[Phi]", 
             RowBox[{"4", ",", "0"}]], "-", 
            RowBox[{
             SubscriptBox["\[Phi]", 
              RowBox[{"4", ",", 
               RowBox[{"-", "2"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["\[Phi]", "b"], 
                RowBox[{"0", ",", "2"}]], "+", 
               SubscriptBox[
                SuperscriptBox["\[Phi]", "c"], 
                RowBox[{"0", ",", "2"}]]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["\[Phi]", "b"], 
                 RowBox[{"2", ",", "0"}]], "+", 
                SubscriptBox[
                 SuperscriptBox["\[Phi]", "c"], 
                 RowBox[{"2", ",", "0"}]]}], ")"}], "2"]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["II", "2", "2"]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"4", ",", "0"}]], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"4", ",", 
            RowBox[{"-", "2"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"2", ",", "0"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"2", ",", "0"}]]}], ")"}], "2"]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["II", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["II", "3", "2"]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"2", ",", "2"}]]}], 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["II", "3"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"3", ",", "1"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"5", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"3", ",", "1"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["II", "2"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"2", ",", "0"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"2", ",", "0"}]]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.972630878126202*^9, 3.972630882701497*^9}, 
   3.972631231789173*^9, 3.97263126647713*^9, 
   3.972636945264278*^9},ExpressionUUID->"3ba4f6e9-001d-49c3-ab5c-\
d25a4ae9c0a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "2"], "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}]}], ")"}]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", 
        SubscriptBox[
         SuperscriptBox["\[Phi]", "b"], 
         RowBox[{"0", ",", "2"}]], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         SubscriptBox["II", "1"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}]}], "1", "0", "0", "0"},
       {
        RowBox[{"21", " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "3"}]]}], 
        RowBox[{"3", " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "3"}]]}], 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["II", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"0", ",", "4"}]], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"0", ",", "2"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"0", ",", "2"}]]}], ")"}], "2"]}], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["II", "1"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"0", ",", "2"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"0", ",", "2"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "4"}]]}], 
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "3"}]]}], "0"},
       {
        RowBox[{"21", " ", 
         SubscriptBox["II", "3"]}], 
        RowBox[{"3", " ", 
         SubscriptBox["II", "3"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["II", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["II", "3", "2"]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"2", ",", "2"}]]}], 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["II", "2"]}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SubscriptBox["II", "1"]}], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "b"], 
            RowBox[{"0", ",", "2"}]], "+", 
           SubscriptBox[
            SuperscriptBox["\[Phi]", "c"], 
            RowBox[{"0", ",", "2"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SubscriptBox["II", "3"]}], "1"},
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "9"]}], " ", 
         SubscriptBox[
          SuperscriptBox["\[Phi]", "b"], 
          RowBox[{"0", ",", "2"}]]}], 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["II", "3"]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"1", ",", "3"}]]}], "+", 
           RowBox[{"5", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"4", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"1", ",", "3"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{"-", 
         SubscriptBox["II", "3"]}], 
        RowBox[{"-", 
         SubscriptBox["\[Phi]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "3"}]]}], 
        FractionBox[
         RowBox[{"4", " ", 
          SubscriptBox[
           SuperscriptBox["\[Phi]", "b"], 
           RowBox[{"0", ",", "2"}]]}], "3"], "0"},
       {
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["II", "3"]}], "+", 
           RowBox[{"42", " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"0", ",", "2"}]]}], "-", 
           RowBox[{"20", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"1", ",", "3"}]]}], "-", 
           RowBox[{"31", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"32", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"1", ",", "3"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["II", "3"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["II", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
         SubscriptBox[
          SuperscriptBox["\[Phi]", "b"], 
          RowBox[{"1", ",", "3"}]], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["II", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"0", ",", "2"}]]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"0", ",", "2"}]]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubsuperscriptBox["II", "1", "2"], " ", 
          SubscriptBox["II", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["II", "2", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["II", "2"], " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SubsuperscriptBox["II", "3", "2"]}], "+", 
            SubscriptBox["\[Phi]", 
             RowBox[{"2", ",", "2"}]]}], ")"}]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"2", ",", "4"}]], "+", 
         RowBox[{"24", " ", 
          SubsuperscriptBox["II", "3", "2"], " ", 
          SubscriptBox[
           SuperscriptBox["\[Phi]", "b"], 
           RowBox[{"0", ",", "2"}]]}], "+", 
         RowBox[{"12", " ", 
          SubscriptBox["II", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"1", ",", "3"}]], "-", 
            RowBox[{"2", " ", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"1", ",", "3"}]]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["II", "3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"2", ",", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"0", ",", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"2", ",", "0"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"2", ",", "0"}]]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Phi]", 
             RowBox[{"0", ",", "4"}]], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["\[Phi]", "b"], 
                 RowBox[{"0", ",", "2"}]], "+", 
                SubscriptBox[
                 SuperscriptBox["\[Phi]", "c"], 
                 RowBox[{"0", ",", "2"}]]}], ")"}], "2"]}], "-", 
            RowBox[{
             SubscriptBox["\[Phi]", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "4"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["\[Phi]", "b"], 
                RowBox[{"2", ",", "0"}]], "+", 
               SubscriptBox[
                SuperscriptBox["\[Phi]", "c"], 
                RowBox[{"2", ",", "0"}]]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["II", "1"], " ", 
          SubscriptBox["II", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["II", "3", "2"]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"2", ",", "2"}]]}], 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["II", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["II", "2"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["II", "3"], " ", 
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3"}]]}], "+", 
         SubscriptBox["\[Phi]", 
          RowBox[{"0", ",", "4"}]], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Phi]", "b"], 
              RowBox[{"0", ",", "2"}]], "+", 
             SubscriptBox[
              SuperscriptBox["\[Phi]", "c"], 
              RowBox[{"0", ",", "2"}]]}], ")"}], "2"]}], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["II", "1"], " ", 
            SubscriptBox["II", "3"]}], "+", 
           RowBox[{"6", " ", 
            SubscriptBox["II", "2"], " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "a"], 
             RowBox[{"1", ",", "3"}]]}], "-", 
           RowBox[{"5", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"1", ",", "3"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"2", ",", "0"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["II", "3"], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Phi]", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "3"}]], " ", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"2", ",", "0"}]]}]}], ")"}]}], 
        RowBox[{
         SubscriptBox["II", "1"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["\[Phi]", "b"], 
             RowBox[{"0", ",", "2"}]], "+", 
            SubscriptBox[
             SuperscriptBox["\[Phi]", "c"], 
             RowBox[{"0", ",", "2"}]]}], ")"}]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.972636948255188*^9, 3.9726369540605793`*^9}, {
  3.972636984231509*^9, 
  3.972636986868526*^9}},ExpressionUUID->"fedf789e-2674-4c0a-b680-\
a4edea2047b2"],

Cell["Forms", "Text",
 CellChangeTimes->{{3.972637113329113*^9, 
  3.972637114637719*^9}},ExpressionUUID->"8307127c-d8f2-4982-8b23-\
f2290dcf072b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"4", ",", 
      RowBox[{"-", "2"}]}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"u", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"u", "[", "1", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"54", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"3", ",", 
      RowBox[{"-", "1"}]}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"u", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "3"]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "a"], 
     RowBox[{"2", ",", "0"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "3"]}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"]}]]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "b"], 
     RowBox[{"2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "c"], 
     RowBox[{"2", ",", "0"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"u", "[", "1", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"54", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"4", ",", "0"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"u", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox[
               RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
         "2"]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "8"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{"21", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"u", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"198", "-", 
          RowBox[{"31", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{"93", "-", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"13", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"31", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"27", "-", 
          RowBox[{"42", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "1"], "[", 
       RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "4"]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "4"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", "2", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "81"}], "+", 
         RowBox[{"135", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "6"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "4"]}], 
      RowBox[{"36", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"54", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "3"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "3"]}], 
      RowBox[{"54", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "a"], 
     RowBox[{"0", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"]}]]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "b"], 
     RowBox[{"0", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]]}]}], ",",
    "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "c"], 
     RowBox[{"0", ",", "2"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"246", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}]}]]}], ",", 
   
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"0", ",", "4"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"81", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"243", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"51", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "153"}], "+", 
            RowBox[{"51", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1215"}], "+", 
            RowBox[{"612", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"218", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"68", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "837"}], "+", 
            RowBox[{"342", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "8"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "243"}], "-", 
            RowBox[{"270", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
            RowBox[{"114", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
            RowBox[{"31", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"216", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], "2"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"1", ",", "1"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "-", 
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"34", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"2", ",", "2"}]], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"u", "[", "1", "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"9", " ", 
            RowBox[{"u", "[", "2", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{"513", "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"70", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"u", "[", "2", "]"}], "8"]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "567"}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"u", "[", "2", "]"}], "8"]}], ")"}]}], "-", 
           RowBox[{"216", " ", 
            RowBox[{"u", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "81"}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5103"}], "+", 
              RowBox[{"1692", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"306", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"196", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4293"}], "-", 
              RowBox[{"342", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{"243", "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1539"}], "+", 
              RowBox[{"1944", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"342", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "729"}], "+", 
              RowBox[{"1764", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"306", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"188", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"18387", "-", 
              RowBox[{"4860", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"414", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"227", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[CapitalPsi]", "1"], "[", 
           RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[CapitalPsi]", "1"], "[", 
           RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"u", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], "2"], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"u", "[", "1", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox[
                 RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "1", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox[
                 RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox[
                 RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"u", "[", "1", "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox[
                 RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "1", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"54", " ", 
                SuperscriptBox[
                 RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}]}], ")"}], 
          "2"]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "a"], 
     RowBox[{"3", ",", "1"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "1"], "[", 
       RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "2", "]"}], "2"], "-", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]]}], ",", 
   
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "b"], 
     RowBox[{"3", ",", "1"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"27", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "4"], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "6"]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "3"], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "1"], "[", 
       RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
       "2"]}]]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"4", ",", "2"}]], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2187"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"]}], "-", 
         RowBox[{"3645", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"]}], "-", 
         RowBox[{"6642", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"]}], "-", 
         RowBox[{"4293", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"]}], "-", 
         RowBox[{"1404", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "8"]}], "-", 
         RowBox[{"243", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "9"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "10"]}], "-", 
         RowBox[{"7290", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"10935", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"21708", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"21951", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"10998", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"6759", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"2952", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "8"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"657", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "9"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "10"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"7533", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"14580", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"23544", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"12834", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"7578", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"4910", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"3752", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"1454", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "8"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"291", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "9"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "10"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"1134", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
         RowBox[{"7857", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"13086", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
         RowBox[{"11256", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"4910", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
         RowBox[{"2526", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"1426", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"872", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"180", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "8"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
         RowBox[{"31", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "9"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
         RowBox[{"540", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "-", 
         RowBox[{"1971", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"2952", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "-", 
         RowBox[{"2253", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"1222", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "-", 
         RowBox[{"813", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"268", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "8"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "-", 
         RowBox[{"81", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "+", 
         RowBox[{"156", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "-", 
         RowBox[{"159", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "+", 
         RowBox[{"82", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"864", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"u", "[", "1", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}], "3"]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "a"], 
     RowBox[{"1", ",", "3"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"u", "[", "1", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", "2", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "3"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "3"]}], 
      RowBox[{"216", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Phi]", "b"], 
     RowBox[{"1", ",", "3"}]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"u", "[", "2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"9", " ", 
          RowBox[{"u", "[", "2", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"]}], "+", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "6"], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "3"]}], 
      RowBox[{"108", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"u", "[", "2", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox[
              RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
        "2"]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"u", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "10"], " ", 
            RowBox[{"(", 
             RowBox[{"531", "-", 
              RowBox[{"33", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"405", "+", 
              RowBox[{"81", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"59", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2133"}], "+", 
              RowBox[{"531", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"129", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"71", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"u", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1944"}], "+", 
              RowBox[{"1917", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"387", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"177", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"25920", "-", 
              RowBox[{"3960", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"2138", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"1454", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"594", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "-", 
              RowBox[{"366", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"266814", "-", 
              RowBox[{"48114", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"13086", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"2138", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"440", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "-", 
              RowBox[{"320", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{"7506", "-", 
              RowBox[{"7902", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"2683", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"737", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3483"}], "-", 
              RowBox[{"5355", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"5990", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"1554", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9477"}], "-", 
              RowBox[{"23733", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"13986", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "-", 
              RowBox[{"5990", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "+", 
              RowBox[{"595", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{"34749", "-", 
              RowBox[{"13635", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"564", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"188", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
              RowBox[{"505", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
              RowBox[{"143", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6561", "-", 
              RowBox[{"4131", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"19899", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "4"]}], "+", 
              RowBox[{"8049", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "6"]}], "-", 
              RowBox[{"2634", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "8"]}], "+", 
              RowBox[{"278", " ", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "10"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[CapitalPsi]", "1"], "[", 
           RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["\[CapitalPsi]", "1"], "[", 
           RowBox[{"\[Tau]", "[", "2", "]"}], "]"}], "4"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2592", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"u", "[", "2", "]"}]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"u", "[", "1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"u", "[", "2", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"u", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox[
                RowBox[{"u", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
          "3"]}], ")"}]}], ")"}]}]}]}], "\[IndentingNewLine]", "}"}]], "Input",\

 CellChangeTimes->{{3.972637130462236*^9, 3.972637148193647*^9}, {
  3.972637194790962*^9, 3.972637198337461*^9}, {3.9726372322367287`*^9, 
  3.972637330917314*^9}, {3.9726382229206333`*^9, 3.972638243227593*^9}, {
  3.972638323623514*^9, 
  3.972638391182019*^9}},ExpressionUUID->"e5735082-ee00-4f09-8cb1-\
63216fa62cb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "a"], "2"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalPsi]", "1"], "[", 
       RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "b"], "2"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"108", " ", 
          RowBox[{"u", "[", "1", "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["\[CapitalPsi]", "1"], "[", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "2"]}], 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["h", "3"], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "3"]}], 
     RowBox[{"4", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}]}]]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "a"], "4"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"27", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"9", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "4"]}], 
     RowBox[{"288", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "4"]}]]}], ",", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "b"], "4"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "891"}], "-", 
        RowBox[{"1620", " ", 
         RowBox[{"u", "[", "1", "]"}]}], "+", 
        RowBox[{"6048", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "2"]}], "-", 
        RowBox[{"5508", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "3"]}], "-", 
        RowBox[{"270", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "4"]}], "+", 
        RowBox[{"2052", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "5"]}], "+", 
        RowBox[{"360", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "6"]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox[
          RowBox[{"u", "[", "1", "]"}], "7"]}], "+", 
        SuperscriptBox[
         RowBox[{"u", "[", "1", "]"}], "8"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["\[CapitalPsi]", "1"], "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "4"]}], 
     RowBox[{"576", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], "4"]}]]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972810413695642*^9, {3.972810457779169*^9, 3.972810496249054*^9}, {
   3.972810530784177*^9, 
   3.972810551861483*^9}},ExpressionUUID->"d3be13f5-11a1-4e83-b8fe-\
efc8c84d00e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution of the integrals in the canonical basis (M) up to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a15228d1-8f76-4fe4-87de-b6481492b9d3"]
}], "Section",
 CellChangeTimes->{{3.972638576173503*^9, 
  3.972638612270801*^9}},ExpressionUUID->"92008146-6b4d-4c65-b92f-\
a8d2285e77e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MI", "=", 
   RowBox[{"Import", "[", "\"\<Canonical_Integrals_Banana3-1.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972733279102065*^9, 3.972733313262495*^9}, {
  3.972987804008112*^9, 
  3.9729878044668016`*^9}},ExpressionUUID->"fd8d8cab-3554-4f92-86f6-\
3725db75179c"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Int", "1"], TraditionalForm]],ExpressionUUID->
  "3372f659-9d02-4fd4-87f1-4d42d101cbba"],
 " : integral in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d\[Tau]", "1"], TraditionalForm]],ExpressionUUID->
  "1cb89fd1-5f28-47de-9233-6c5cf535db63"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Int", "2"], TraditionalForm]],ExpressionUUID->
  "00a9050a-7218-4d7b-9b2a-08de32a70531"],
 " : integral in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d\[Tau]", "2"], TraditionalForm]],ExpressionUUID->
  "61be96e3-82e7-48c4-af4b-5ec72f30a312"]
}], "Text",
 CellChangeTimes->{{3.972733330569388*^9, 
  3.972733357578663*^9}},ExpressionUUID->"798b1109-b40f-42d7-acbb-\
d31ea0ce8da9"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{28, Automatic}, {Automatic, 36}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"715328a8-66b7-427b-993d-62e371561d77"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 193, 3, 66, "Section",ExpressionUUID->"e7999d1b-2b89-4be6-89d3-aa7256d0cf88"],
Cell[772, 27, 980, 31, 33, "Text",ExpressionUUID->"f18f1636-9da0-4c65-a9b8-9a9117ad86da"],
Cell[1755, 60, 18960, 545, 185, "Input",ExpressionUUID->"3ba4f6e9-001d-49c3-ab5c-d25a4ae9c0a9"],
Cell[20718, 607, 19112, 551, 185, "Input",ExpressionUUID->"fedf789e-2674-4c0a-b680-a4edea2047b2"],
Cell[39833, 1160, 147, 3, 33, "Text",ExpressionUUID->"8307127c-d8f2-4982-8b23-f2290dcf072b"],
Cell[39983, 1165, 75380, 2119, 1290, "Input",ExpressionUUID->"e5735082-ee00-4f09-8cb1-63216fa62cb6"],
Cell[115366, 3286, 4794, 149, 148, "Input",ExpressionUUID->"d3be13f5-11a1-4e83-b8fe-efc8c84d00e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120197, 3440, 398, 10, 66, "Section",ExpressionUUID->"92008146-6b4d-4c65-b92f-a8d2285e77e0"],
Cell[120598, 3452, 320, 8, 29, "Input",ExpressionUUID->"fd8d8cab-3554-4f92-86f6-3725db75179c"],
Cell[120921, 3462, 739, 23, 55, "Text",ExpressionUUID->"798b1109-b40f-42d7-acbb-d31ea0ce8da9"]
}, Open  ]]
}
]
*)



==> anc/Canonical_Integrals_Banana3-1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1 + (\[Epsilon]*(5*Subscript[Int, 1][Subscript[h^a, 2]] + 
     6*Subscript[Int, 1][Subscript[h^b, 2]] - 
     4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] + 
     8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]))/12 + 
  (\[Epsilon]^2*(216*Subscript[\[Zeta], 2] + 
     25*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]] + 30*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]]] + 
     30*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 36*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h^b, 2]]] - 
     4*(5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]) + 
     16*(Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]] - 
       2*(Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]))))/144 + 
  (\[Epsilon]^3*(-1728*Subscript[\[Zeta], 3] + 1080*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^a, 2]] + 1296*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^b, 2]] + 
     125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
     150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
     150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
     180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
     150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
     180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
     180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
     216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
     4*(216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*(Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
         2]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]) + 
     16*(5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]] - 
       2*(Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])) + 
     64*(-Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 2*(Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
              Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^
                a, 0, 2]]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^
                b, 0, 2]]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^b, 0, 2]]]] - 
         2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
                0, 2]]]] + 4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^b, 0, 2]]]]))))/1728 + 
  (\[Epsilon]^4*(73872*Subscript[\[Zeta], 4] - 8640*Subscript[\[Zeta], 3]*
      Subscript[Int, 1][Subscript[h^a, 2]] - 10368*Subscript[\[Zeta], 3]*
      Subscript[Int, 1][Subscript[h^b, 2]] + 5400*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]] + 6480*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]] + 6480*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 7776*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 625*Subscript[Int, 1][Subscript[h^a, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     750*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     750*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     750*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     1080*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     750*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     1080*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     900*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     1080*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     1080*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     1296*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     4*(1728*Subscript[\[Zeta], 3] - 216*Subscript[\[Zeta], 2]*
        (5*Subscript[Int, 1][Subscript[h^a, 2]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]]) - 
       125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]) + 
     16*(216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*(Subscript[Int, 2][
        Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]] - 2*(Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]] - 2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]])) - 64*(5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]] - 2*(Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
              Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^
                a, 0, 2]]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^
                b, 0, 2]]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^b, 0, 2]]]] - 
         2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
                0, 2]]]] + 4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
               Subscript[\[Phi]^b, 0, 2]]]])) + 
     256*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] - 512*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] - 512*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] - 512*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] - 2048*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]] - 512*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] - 2048*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] + 1024*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] - 2048*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] - 2048*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]] + 4096*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]]))/20736, 
 1 + \[Epsilon]*(Subscript[Int, 1][Subscript[h^a, 2]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]) + 
  \[Epsilon]^2*((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][
     Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]] + 
    Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
      Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
        2]]]) + \[Epsilon]^3*(-Subscript[\[Zeta], 3] + 
    (3*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h^a, 2]])/2 + 
    Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
       Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
    ((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][Subscript[h^a, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]]])*Subscript[Int, 2][
      Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 1][Subscript[h^a, 2]]*
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]) + 
  \[Epsilon]^4*((57*Subscript[\[Zeta], 4])/16 - Subscript[\[Zeta], 3]*
     Subscript[Int, 1][Subscript[h^a, 2]] + 
    (3*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h^a, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]]])/2 + 
    Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
       Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
    (-Subscript[\[Zeta], 3] + (3*Subscript[\[Zeta], 2]*
        Subscript[Int, 1][Subscript[h^a, 2]])/2 + Subscript[Int, 1][
       Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]]])*
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]] + 
    ((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][Subscript[h^a, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]]])*Subscript[Int, 2][
      Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
         2]]] + Subscript[Int, 1][Subscript[h^a, 2]]*
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]), 
 (\[Epsilon]^3*(64*Subscript[\[Zeta], 3] + 4*Log[OverTilde[q][2]]*
      Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]] + 
     7*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]]]] - 
     6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^b, 2]]]] - 
     7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
     6*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
     4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]))/4 + 
  (\[Epsilon]^4*(1344*Log[OverTilde[q][1]]*Subscript[\[Zeta], 3] + 
     1152*Subscript[\[Zeta], 4] + 768*Subscript[\[Zeta], 3]*
      Subscript[Int, 1][Subscript[h^b, 2]] + 2*Log[OverTilde[q][2]]*
      (48*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
       208*Subscript[\[Zeta], 3] + 24*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 24*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]]) + 
     1728*Subscript[Int, 1][Subscript[Int, 1][Subscript[h^a, 4]*
         Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]]] + 
     84*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]] + 84*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]]] + 
     119*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]] - 30*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]]] - 
     72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^b, 2]]]]] - 72*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]]] - 
     30*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
            Subscript[h^b, 2]]]]] - 36*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]]] + 
     6*(64*Subscript[\[Zeta], 3] + 7*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (2*Subscript[Int, 2][Subscript[II, 1]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
         2]]) + 24*(-7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] + 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]]] - 
     96*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
     216*Subscript[\[Zeta], 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]]] - 263*Subscript[Int, 1][
       Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
     72*(3*Subscript[\[Zeta], 2] + 2*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]])*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
     6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^b, 2]]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]]])*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]]] + 
     24*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      (2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]] - 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]) - 
     2*(5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (84*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       42*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       42*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       52*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]) + 
     36*(3*Subscript[Int, 1][Subscript[h^a, 2]] + 
       2*Subscript[Int, 1][Subscript[h^b, 2]])*
      (12*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       6*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       8*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]) + 
     24*Subscript[Int, 1][Subscript[h^a, 2]]*
      (-12*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] + 
       6*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       10*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]) + 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
     16*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     32*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]] + 
     192*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] + 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     32*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     80*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]] - 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]))/
   48, \[Epsilon]^2*(Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]] - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]])/4 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 0, 2]]] - Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
        2]]]) + \[Epsilon]^3*(2*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
    (26*Subscript[\[Zeta], 3])/3 + Subscript[Int, 1][
     Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
        Subscript[h, 3]]]] + Subscript[Int, 1][Subscript[Int, 1][
      Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
    (17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]]]])/24 + 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^b, 2]]]]/4 - 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
     Subscript[Int, 2][Subscript[II, 1]] - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]])/2 + 
    3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]*
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]] - 
    2*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
      Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]] - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/
     48 + (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/8 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/4 + 
    (Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/2 + 
    (Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]])/2 + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]])/2 - 
    3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]] + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
          3]]])/8 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
          3]]])/8 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]]])/4 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]])/12 - (Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/2 - 
    (13*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/6 + Subscript[Int, 1][Subscript[h^b, 2]]*
     Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]/2 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/3 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]] + 
    4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]/2 - (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/3 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]) + 
  \[Epsilon]^4*((21*Subscript[\[Zeta], 4])/2 + 
    (Subscript[\[Zeta], 3]*(35*Log[OverTilde[q][1]] + 
       26*Subscript[Int, 1][Subscript[h^b, 2]]))/3 + 
    2*Subscript[\[Zeta], 2]*Subscript[Int, 1][Log[OverTilde[q][1]]*
       Subscript[h^b, 2]] + (3*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]])/2 + 
    2*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[Int, 1][
       Subscript[h^b, 2]]] + Subscript[Int, 1][Subscript[h^b, 2]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]]]]] + 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h^b, 4]*
       Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]]] + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h, 3]]]]] + Subscript[Int, 1][
     Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]]] + 
    (17*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/24 + 
    (17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h^b, 2]*
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/24 + 
    (169*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/288 + 
    (5*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/48 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]]]]/4 + 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]]]]/4 + 
    (5*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
         Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
            Subscript[h^b, 2]]]]])/48 + 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]]]]]/8 + 
    ((-1344*Subscript[\[Zeta], 3] - 1728*Subscript[Int, 1][
         Subscript[h^a, 4]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] - 84*Subscript[Int, 1][Subscript[h^b, 2]*
          Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
             Subscript[h^a, 2]]]] - 119*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[\[Phi], -2, 4]])/24 - 
    ((48*Subscript[\[Zeta], 2] + 24*Subscript[Int, 1][Subscript[h^b, 2]*
          Subscript[Int, 1][Subscript[h, 3]]] + 
       17*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] + 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]])/12 + 
    3*(-Subscript[\[Zeta], 3] + (3*Subscript[\[Zeta], 2]*
        Subscript[Int, 1][Subscript[h^a, 2]])/2 + Subscript[Int, 1][
       Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]]])*
     Subscript[Int, 2][Subscript[\[Phi], -1, 3]] + 
    ((6912*Subscript[\[Zeta], 3] - 648*Subscript[\[Zeta], 2]*
        (3*Subscript[Int, 1][Subscript[h^a, 2]] + 
         2*Subscript[Int, 1][Subscript[h^b, 2]]) - 
       1728*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] - 
       701*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/96 + 
    (7*(-1728*Subscript[\[Zeta], 3] + 216*Subscript[\[Zeta], 2]*
        (5*Subscript[Int, 1][Subscript[h^a, 2]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/576 + 
    ((48*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
       208*Subscript[\[Zeta], 3] + 24*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 24*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-2*Subscript[Int, 2][Subscript[II, 1]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
         2]]))/48 + ((64*Subscript[\[Zeta], 3] + 
       7*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-4*Subscript[Int, 2][Subscript[II, 1]^2] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2] - 4*Subscript[Int, 2][
         Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]))/16 + 
    ((288*Subscript[\[Zeta], 2] + 73*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (12*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] + 6*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] - 3*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] - 8*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]))/48 + 
    (((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][Subscript[h^a, 2]*
         Subscript[Int, 1][Subscript[h^a, 2]]])*
      (-12*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] - 6*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 3*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] + 10*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]))/2 + 
    ((216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (-84*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] - 42*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       21*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 21*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] - 2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
       52*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]))/288 + 
    ((7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] - 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*
      (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 1]]] + 2*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]]] - 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -2, 4]]] - Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -2, 
           4]]] + 18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]] - Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]]))/4 + (Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      (-4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]^2] - 
       8*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]] - 72*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]] + 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2] - 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 
           0, 2]] + Subscript[Int, 2][Log[OverTilde[q][2]]*
         Subscript[\[Phi]^c, 0, 2]^2] - 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]] + 4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]]] + 16*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 2]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] - 2*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]] - 2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]))/4 + 
    Subscript[Int, 1][Subscript[h, 3]]*
     (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
      2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] + 
      18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
      Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]]] - 
      Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] - 
      2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 1]]]] - Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]]]]) + 
    ((5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (504*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       504*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       4536*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       504*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       504*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       4536*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       252*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 252*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1008*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       4536*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 126*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       504*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 24*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       240*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       624*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       312*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 156*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       156*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 8*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       400*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 372*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       384*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/144 - ((3*Subscript[Int, 1][Subscript[h^a, 2]] + 
       2*Subscript[Int, 1][Subscript[h^b, 2]])*
      (72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 36*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 18*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       96*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 64*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       60*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/8 - (Subscript[Int, 1][Subscript[h^a, 2]]*
      (-72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       648*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 36*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       144*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       648*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 18*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       120*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       60*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 30*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       30*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 92*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       84*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/12 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/9 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]])/3 - (8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/3 + (8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 + (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (10*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (19*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (7*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 + (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
           3]]]]] - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]), 
 \[Epsilon]^2*(Log[OverTilde[q][2]]*Subscript[Int, 1][Subscript[h, 3]] + 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]])/2 - (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]])/4 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]])/2 - Subscript[Int, 2][Subscript[II, 3]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^a, 0, 2]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]) + 
  (\[Epsilon]^3*(96*Log[OverTilde[q][2]]*Subscript[\[Zeta], 2] + 
     1344*Subscript[\[Zeta], 3] + 48*Log[OverTilde[q][2]]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]]] + 34*Log[OverTilde[q][2]]*
      Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]] + 12*Log[OverTilde[q][2]]*
      Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 1728*Subscript[Int, 1][
       Subscript[h^a, 4]*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]]]] + 84*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]]] + 119*Subscript[Int, 1][
       Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]]] - 
     30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
     72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
     30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
     36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
     84*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 1]] + 
     72*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 1]] - 
     48*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[II, 1]] - 
     96*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      Subscript[Int, 2][Subscript[II, 2]] - 
     119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]] + 
     30*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]] + 
     30*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]] + 
     42*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]] - 
     36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]] + 
     24*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]] + 
     42*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]] - 
     36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]] + 
     24*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]] + 
     48*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]]] + 
     84*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]] - 
     72*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] - 
     84*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]] + 
     72*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]] + 
     168*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
     144*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
     84*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
     72*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] - 
     20*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     24*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
     20*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
     24*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
     16*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] - 
     96*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] + 
     24*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     104*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
     48*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
     62*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
     12*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
     64*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] + 
     96*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
          0]]] + 36*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^b, 2, 0]]] + 24*Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
          0]]] + 36*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^c, 2, 0]]] + 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
     96*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]] - 48*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] + 
     16*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]] - 16*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] + 
     64*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     32*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]] + 8*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] - 
     64*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]] - 24*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]] - 48*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
     96*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
     48*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
     48*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
     96*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
     96*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]] - 48*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - 
     32*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]] + 32*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - 
     32*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
     80*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]] + 56*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - 
     16*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]] - 24*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]] - 48*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
     48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
     24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]))/48 + 
  \[Epsilon]^4*(27*Subscript[\[Zeta], 4] + 72*Subscript[\[Zeta], 2]*
     Subscript[Int, 1][Log[OverTilde[q][1]]*Subscript[h^a, 4]] + 
    4*Subscript[\[Zeta], 3]*(-12*Subscript[Int, 1][Subscript[h, 3]] + 
      78*Subscript[Int, 1][Subscript[h^a, 4]] + 
      7*Subscript[Int, 1][Subscript[h^b, 2]] + 
      4*Subscript[Int, 1][Subscript[h^b, 4]]) + 
    (21*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^a, 2]]])/8 - 
    (9*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^b, 2]]])/4 + 
    (Log[OverTilde[q][2]]*(3360*Subscript[\[Zeta], 3] + 
       144*Subscript[\[Zeta], 2]*(3*Subscript[Int, 1][Subscript[h, 3]] + 
         4*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       288*Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] + 
       288*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       204*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       169*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]]))/288 + 
    18*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
        Subscript[h, 3]*Subscript[Int, 1][Subscript[Int, 1][
           Subscript[h, 3]]]]] + 36*Subscript[Int, 1][
      Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 4]*
         Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]]] + 
    36*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
           Subscript[h, 3]]]]] + 36*Subscript[Int, 1][
      Subscript[h^a, 4]*Subscript[Int, 1][Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]]] + 
    (51*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/2 + 
    (7*Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/4 + 
    (7*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/4 + 
    (119*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/48 + 
    (1603*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/576 - 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/96 - 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/8 - 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/96 - 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/16 + 
    9*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
        Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]]]] - 
    (3*Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^b, 2]]]]])/2 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/2 - 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/8 - 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/96 - 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/16 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/4 - 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/16 - 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/8 - 
    ((48*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
       208*Subscript[\[Zeta], 3] + 24*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 24*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*Subscript[Int, 2][
       Subscript[II, 2]])/12 + 3*(-Subscript[\[Zeta], 3] + 
      (3*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h^a, 2]])/2 + 
      Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])*
     Subscript[Int, 2][Subscript[II, 3]] + 
    ((6912*Subscript[\[Zeta], 3] - 648*Subscript[\[Zeta], 2]*
        (3*Subscript[Int, 1][Subscript[h^a, 2]] + 
         2*Subscript[Int, 1][Subscript[h^b, 2]]) - 
       1728*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] - 
       701*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[II, 3]])/96 + 
    (7*(-1728*Subscript[\[Zeta], 3] + 216*Subscript[\[Zeta], 2]*
        (5*Subscript[Int, 1][Subscript[h^a, 2]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[II, 3]])/576 + 
    ((64*Subscript[\[Zeta], 3] + 7*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]] - 
       9*Subscript[Int, 2][Subscript[II, 3]^2] + Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]]))/4 + 
    ((1344*Subscript[\[Zeta], 3] + 1728*Subscript[Int, 1][
         Subscript[h^a, 4]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 84*Subscript[Int, 1][Subscript[h^b, 2]*
          Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
             Subscript[h^a, 2]]]] + 119*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-2*Subscript[Int, 2][Subscript[II, 1]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
         2]]))/96 + ((48*Subscript[\[Zeta], 2] + 
       24*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]]] + 17*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]])*
      (-2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]))/48 - 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
     (2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]*
         Subscript[II, 2]] + 9*Subscript[Int, 2][Log[OverTilde[q][2]]*
         Subscript[II, 3]^2] - Subscript[Int, 2][Log[OverTilde[q][2]]*
        Subscript[\[Phi], 2, 2]] - 2*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[Int, 2][Subscript[II, 1]]] - 
      2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 2]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]]] + Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]]] + 
      2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 2]]] - 18*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[II, 3]]] + 
      9*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]^2]] - 
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]]] + 
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
       Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]) + 
    ((7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] - 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*
      (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]]] - 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]]] - 4*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]^2]] + 16*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -2, 4]]] + 72*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi], -1, 3]]] + 4*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], 0, 4]]] - 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2]] - 
       4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^b, 2, 0]]] - 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2]] - 
       4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^c, 2, 0]]]))/16 + 
    ((288*Subscript[\[Zeta], 2] + 73*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (6*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]]] - 3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]]] - 6*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[II, 3]]] + 
       12*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] - 6*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] - 
       8*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + 
       5*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] - 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]]] - 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]]] - 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]]]))/48 + 
    (((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][Subscript[h^a, 2]*
         Subscript[Int, 1][Subscript[h^a, 2]]])*
      (-6*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]]] + 3*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       3*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]]] + 6*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[II, 3]]] - 
       12*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 6*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       10*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 
       7*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] + 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]]] + 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]]] + 
       3*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]]]))/2 + 
    ((216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (-42*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]]] + 21*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] + 
       21*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]]] + 42*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[II, 3]]] - 
       84*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 42*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] - 
       2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]] - 20*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] + 
       52*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 31*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
       32*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] + 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]]] + 21*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]]]))/288 + 
    (Subscript[Int, 1][Subscript[h, 3]]*
      (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       4*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[II, 1]^2]] + 16*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] + 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] + 
       4*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi], 0, 4]]] - 2*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^
           2]] - 4*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]]] - 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
          Subscript[\[Phi]^c, 0, 2]^2]] - 
       4*Subscript[Int, 2][Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]]]] - 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]]))/4 + 
    (Subscript[Int, 1][Subscript[h^a, 2]]*
      (36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       648*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       324*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       324*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]^2*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 36*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       60*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       30*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       30*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       60*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       120*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 60*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       92*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 62*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       28*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       30*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 30*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       30*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 42*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       42*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       21*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 18*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 18*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/12 - 
    ((3*Subscript[Int, 1][Subscript[h^a, 2]] + 
       2*Subscript[Int, 1][Subscript[h^b, 2]])*
      (36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       648*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       324*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       324*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]^2*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 36*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       48*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       96*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 48*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] - 
       16*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       64*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 40*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       32*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 24*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 30*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       15*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       15*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       30*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       15*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       15*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       24*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 18*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 18*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       9*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/8 + 
    ((5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (252*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] + 
       1008*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       504*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       4536*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       4536*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
           Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       252*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       504*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       2268*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       252*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       504*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       504*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       504*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       4536*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       2268*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]^2*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 252*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       252*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       252*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 12*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]] + 
       4*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 4*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]] + 
       16*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 2*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]] - 
       16*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]] - 6*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]] - 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]] - 12*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       120*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       60*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       60*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       120*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       60*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       60*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       312*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       156*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       156*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       312*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       624*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 312*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 8*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] - 
       128*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       400*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 244*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       224*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       156*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 156*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + 
       156*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + 186*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       93*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       93*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       186*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       93*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       93*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       192*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       96*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       96*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       192*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       96*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 126*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 63*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       126*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 126*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       63*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 63*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/144 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]] - 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + 2*Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - 18*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/9 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/9 - 
    (4*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/18 + (4*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/9 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]])/9 + 
    (8*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/9 - (8*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/9 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (4*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]]/4 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]]/4 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    8*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    36*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]] - Subscript[Int, 2][Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]] - Subscript[Int, 2][Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/4 + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] - 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + 2*Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - 18*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + 9*Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/9 + 
    (8*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + Subscript[Int, 2][Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/9 - (8*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/9 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (10*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + 
    (4*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/9 - 
    (19*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + 
    (23*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/18 - 
    (11*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/9 - 
    (5*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/6 - 
    (7*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]]] + 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]]/4 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]]/4 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + Subscript[Int, 2][
     Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4), 
 4/3 + \[Epsilon]*((3*Subscript[Int, 1][Subscript[h^a, 2]])/4 + 
    Subscript[Int, 1][Subscript[h^b, 2]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]) + 
  (\[Epsilon]^2*(288*Subscript[\[Zeta], 2] + 
     73*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]] + 30*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h^a, 2]]] + 
     30*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 36*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h^b, 2]]] - 
     20*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 0, 2]] - 24*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] + 
     88*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]] + 48*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]] + 
     16*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]] - 
     32*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]] - 
     32*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]] + 
     112*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]]))/144 + 
  \[Epsilon]^3*(-4*Subscript[\[Zeta], 3] + Subscript[Int, 1][
     Subscript[h, 3]*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]] + 
    (701*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/1728 + 
    (25*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/288 + 
    (25*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/288 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/48 + 
    (25*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])/288 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])/48 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])/48 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]]/8 - 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
     Subscript[Int, 2][Subscript[II, 3]] - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/4 + 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/2 - 
    Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
      Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]] - 
    (25*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]])/
     432 - (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]])/
     72 - (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]])/
     72 - (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]])/
     12 + (97*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     216 + (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     36 + (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     36 + (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     6 + (Subscript[\[Zeta], 2]*(9*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] + 
       12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]))/8 + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]])/2 + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/2 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]])/108 + (Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/18 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]])/54 - (Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/9 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/54 - (Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/9 + 
    (14*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/27 + (2*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/9 + Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]]] - Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/27 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/27 + (2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/27 - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/27 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]]] + (2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/27 - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/27 - (4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/27 + 
    (17*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/27 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^b, 0, 2]]]] - Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]]]]) + 
  \[Epsilon]^4*((15552*Subscript[\[Zeta], 4] + 41472*Subscript[\[Zeta], 2]*
       Subscript[Int, 1][Log[OverTilde[q][1]]*Subscript[h, 3]] + 
      576*Subscript[\[Zeta], 3]*(408*Subscript[Int, 1][Subscript[h, 3]] - 
        155*Subscript[Int, 1][Subscript[h^a, 2]] - 
        18*Subscript[Int, 1][Subscript[h^b, 2]]) + 
      15768*Subscript[\[Zeta], 2]*Subscript[Int, 1][Subscript[h^a, 2]*
         Subscript[Int, 1][Subscript[h^a, 2]]] + 6480*Subscript[\[Zeta], 2]*
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h^a, 2]]] + 6480*Subscript[\[Zeta], 2]*
       Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
          Subscript[h^b, 2]]] + 7776*Subscript[\[Zeta], 2]*
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h^b, 2]]] + 27648*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]]] + 
      20736*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
             Subscript[h, 3]]]]] + 20736*Subscript[Int, 1][
        Subscript[h, 3]*Subscript[Int, 1][Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]]] + 
      20736*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
          Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
             Subscript[h^a, 2]]]]] + 7537*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 750*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 750*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 750*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 1080*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^a, 2]]]]] + 750*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 1080*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 900*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 1080*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 1080*Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]] + 1296*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
              Subscript[h^b, 2]]]]])/20736 - 
    ((48*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
       208*Subscript[\[Zeta], 3] + 24*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 24*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*Subscript[Int, 2][
       Subscript[II, 3]])/24 + 
    ((-1344*Subscript[\[Zeta], 3] - 1728*Subscript[Int, 1][
         Subscript[h^a, 4]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] - 84*Subscript[Int, 1][Subscript[h^b, 2]*
          Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
             Subscript[h^a, 2]]]] - 119*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]])/48 - 
    ((48*Subscript[\[Zeta], 2] + 24*Subscript[Int, 1][Subscript[h^b, 2]*
          Subscript[Int, 1][Subscript[h, 3]]] + 
       17*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] + 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]])/24 + 
    ((Subscript[\[Zeta], 3] - (3*Subscript[\[Zeta], 2]*Subscript[Int, 1][
          Subscript[h^a, 2]])/2 - Subscript[Int, 1][Subscript[h^a, 2]*
         Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
            Subscript[h^a, 2]]]])*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
        2]])/9 + ((-6912*Subscript[\[Zeta], 3] + 648*Subscript[\[Zeta], 2]*
        (3*Subscript[Int, 1][Subscript[h^a, 2]] + 
         2*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       1728*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] + 
       701*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/1296 + 
    ((1728*Subscript[\[Zeta], 3] - 216*Subscript[\[Zeta], 2]*
        (5*Subscript[Int, 1][Subscript[h^a, 2]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]]) - 
       125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]))/5184 - 
    ((64*Subscript[\[Zeta], 3] + 7*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (6*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]] + 
       6*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] - 
       5*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] + 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]] + 3*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 
           2]] + 3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]))/24 - 
    ((3*Subscript[\[Zeta], 2] + 2*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]])*
      (81*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] + 81*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]))/54 + 
    ((288*Subscript[\[Zeta], 2] + 73*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (81*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] + 81*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]))/648 - 
    ((216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (189*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] + 189*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]] + 2*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]))/1296 - 
    (Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      (6*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]*
          Subscript[II, 3]] + 6*Subscript[Int, 2][Log[OverTilde[q][2]]*
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]] - 
       2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^a, 1, 3]] - 
       5*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]] + 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 1, 3]] + 
       3*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]] + 3*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]] + 
       3*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]] - 6*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[II, 1]]] - 
       12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 2]]] + 8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       3*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + 
       3*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]]))/6 + 
    ((7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] - 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*
      (6*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]]] + 12*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] - 3*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] - 3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]))/24 + 
    (Subscript[Int, 1][Subscript[h, 3]]*
      (6*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
       12*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]]))/6 - 
    (Subscript[Int, 1][Subscript[h^a, 2]]*
      (-486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       486*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       486*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       162*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       405*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       324*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 243*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 243*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       486*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 243*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       810*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       810*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 74*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       162*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/162 + ((3*Subscript[Int, 1][Subscript[h^a, 2]] + 
       2*Subscript[Int, 1][Subscript[h^b, 2]])*
      (-486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       486*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       486*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       162*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       405*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       324*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 243*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 243*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       486*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 243*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       486*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       162*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       648*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 64*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       405*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       324*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       243*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/108 + ((-5*Subscript[Int, 1][Subscript[h^a, 2]] - 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (-1134*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       2268*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1134*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       1134*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1134*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       378*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       945*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 567*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 567*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       1134*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       2268*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       567*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 567*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       1134*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       54*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       54*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 54*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] - 
       540*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       1404*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       1404*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 8*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       112*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 837*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] + 
       864*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       567*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]]))/648 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (5*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/81 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/3 - (4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/81 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/6 + (4*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    4*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^a, 1, 3]]]]])/3 + Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]] + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    (5*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (5*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (5*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 + 
    (43*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/81 - 
    (7*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^b, 1, 3]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2), 
 \[Epsilon]*(Subscript[Int, 1][Subscript[h, 3]] + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]] - 
    2*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]) + 
  (\[Epsilon]^2*(48*Subscript[\[Zeta], 2] + 
     24*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]]] + 17*Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^a, 2]]] + 
     6*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]] + 24*Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[II, 1]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 3]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 3]] - 
     42*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -1, 3]] + 
     36*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -1, 3]] + 
     10*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]] + 
     12*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]] + 
     8*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 1, 3]] - 48*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] + 
     12*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]] + 31*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] - 
     6*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] - 
     32*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 1, 3]] + 48*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] - 
     21*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]] + 
     18*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]] + 
     12*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]] - 21*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]] + 
     18*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]] - 
     21*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]] + 
     18*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]] - 
     24*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     24*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     8*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
     32*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]] + 
     4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     32*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
     24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] - 
     48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]]] - 
     24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]]] - 
     24*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     24*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
     16*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     16*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]] + 
     28*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
     12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
     24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
     24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]] + 
     12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]]))/24 + 
  \[Epsilon]^3*((35*Subscript[\[Zeta], 3])/3 + Subscript[Int, 1][
     Subscript[h^b, 4]*Subscript[Int, 1][Subscript[Int, 1][
        Subscript[h, 3]]]] + Subscript[Int, 1][Subscript[h^b, 2]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]]]] + 
    (17*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]])/24 + 
    (169*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/288 + 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]])/48 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]]/4 + 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])/48 + 
    Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]]/8 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]*
     Subscript[Int, 2][Subscript[II, 1]] + 
    (17*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 1]])/24 + 
    (Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]*
      Subscript[Int, 2][Subscript[II, 1]])/4 - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 1]^2])/4 + 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 1]^2])/2 - 
    Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
      Log[OverTilde[q][2]]*Subscript[II, 1]^2] - 
    2*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
     Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]] - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]])/48 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]])/8 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]])/4 - 9*Subscript[Int, 1][Subscript[Int, 1][
       Subscript[h, 3]]]*Subscript[Int, 2][Subscript[II, 3]^2] - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -2, 4]])/2 + 
    3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]*
     Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]] - 
    2*Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
      Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]] - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]])/48 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]])/8 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]])/4 - 
    (63*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi], -1, 3]])/2 + 
    27*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
        Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]] - 18*Subscript[Int, 1][Subscript[h, 3]]*
     Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]] + 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], 0, 4]])/4 - 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], 0, 4]])/2 + 
    Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
      Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]] + 
    Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
     Subscript[Int, 2][Subscript[\[Phi], 2, 2]] + 
    (25*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^a, 0, 2]])/144 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^a, 0, 2]])/24 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^a, 0, 2]])/24 + 
    (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^a, 0, 2]])/4 + 
    (47*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]])/
     36 - (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]])/
     6 - (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]])/
     6 - Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] + 
    (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/2 + 
    (17*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     48 + (Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]])/
     8 + (407*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^b, 0, 2]])/288 - 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^b, 0, 2]])/48 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^b, 0, 2]])/48 - 
    (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^b, 0, 2]])/8 + 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2])/
     16 - (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2])/
     8 + (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2])/4 - 
    (83*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]])/
     36 + (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]])/
     6 + (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]])/
     6 + Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^b, 2, 0]])/4 + 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^b, 2, 0]])/2 - Subscript[Int, 1][Subscript[h, 3]]*
     Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]] - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]])/96 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]])/16 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]])/8 + 
    (Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]])/2 + 
    (17*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]])/
     48 + (Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]])/
     8 + (Subscript[\[Zeta], 2]*(3*Subscript[Int, 1][Subscript[h, 3]] + 
       4*Subscript[Int, 1][Subscript[h^b, 2]] + 
       4*Subscript[Int, 2][Subscript[II, 1]] + 
       3*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]] - 
       6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]] + 
       3*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
       3*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]))/2 - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]])/96 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]])/16 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^c, 0, 2]])/8 + 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]])/8 - 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]])/4 + 
    (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
         2]])/2 + (7*Subscript[Int, 1][Subscript[h, 3]*
        Subscript[Int, 1][Subscript[h^a, 2]]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]^2])/16 - 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2])/
     8 + (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]^2])/4 - 
    (7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^c, 2, 0]])/4 + 
    (3*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^c, 2, 0]])/2 - Subscript[Int, 1][Subscript[h, 3]]*
     Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]] - 
    (119*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]])/96 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^a, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]])/16 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]]]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]])/8 + Subscript[Int, 1][Subscript[h, 3]]*
     Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]]] + (Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]]])/2 + (Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]]])/2 + (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[II, 3]]])/4 - (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[II, 3]]])/2 + (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[II, 3]]])/2 - 
    3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
        Subscript[II, 3]]] + (63*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[II, 3]]])/2 - 
    27*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[II, 3]]] - (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[II, 3]]])/4 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[II, 3]]])/2 - (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
         Subscript[II, 3]]])/16 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
         Subscript[II, 3]]])/8 + (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]]])/8 + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]]])/4 - 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 3]]])/4 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 3]]])/8 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 3]]])/8 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]]])/4 + 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]]])/2 - 
    3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]]] + (63*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]]])/4 - 
    (27*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/
     4 + (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]])/
     2 - (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/4 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/2 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]]])/4 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/12 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/2 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/12 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/2 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/36 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/6 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]])/9 + (2*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/3 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/72 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/12 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]])/9 - (2*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/3 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]])/24 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]])/4 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/24 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]])/4 - 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]])/24 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]])/4 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/12 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/2 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/24 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/4 + 
    (5*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/24 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]])/4 + 
    (Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]])/3 - 
    2*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] + 
    (Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
          3]]])/6 - Subscript[Int, 1][Subscript[h^b, 2]]*
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^a, 1, 3]]] + (Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]]])/6 - 
    Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
         3]]] + (Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/2 - 
    (13*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/6 + 
    Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]]] - 
    (13*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/6 + 
    Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]]] + (5*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/18 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/3 + 
    (8*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/9 - (4*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/3 + 
    (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/4 + (49*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/36 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/6 - 
    (17*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/9 + (4*Subscript[Int, 1][Subscript[h^b, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/3 - 
    (13*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/12 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/2 + 
    (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]])/4 - (13*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/12 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]])/2 - 
    (13*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/12 + 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]])/2 + 
    (31*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/24 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/4 + 
    (31*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/48 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/8 + 
    (31*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/48 - 
    (Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]])/8 - 
    (4*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]])/3 + 
    2*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] - 
    (2*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
          3]]])/3 + Subscript[Int, 1][Subscript[h^b, 2]]*
     Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]]] - (2*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]]])/3 + 
    Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
      Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
         3]]] - (7*Subscript[Int, 1][Subscript[h^a, 2]]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]]])/8 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]]])/8 + 
    (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]])/2 + 
    (Subscript[Int, 1][Subscript[h, 3]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
          2]]])/4 + (Subscript[Int, 1][Subscript[h, 3]]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/8 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]]])/8 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/8 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/4 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/8 - 
    (7*Subscript[Int, 1][Subscript[h^a, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/16 + 
    (3*Subscript[Int, 1][Subscript[h^b, 2]]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]])/8 + Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] - Subscript[Int, 2][
     Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]] - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
          2]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/9 - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/9 - Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/18 + 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/9 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/6 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/6 + 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/3 + (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/3 - (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/9 + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/9 + Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/9 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/9 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/3 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/12 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/3 - (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]])/3 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
     Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^a, 0, 2]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]/4 + 
    2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]/2 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]/2 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
          3]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]/2 - Subscript[Int, 2][Subscript[II, 1]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
           3]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]/2 + Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] - Subscript[Int, 2][
     Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]] - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
      Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
          2]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/9 + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/9 + Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/9 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/9 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]/3 - (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/9 + (23*Subscript[Int, 2][Subscript[II, 3]*
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]])/18 - 
    (11*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]])/9 - (5*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]])/12 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]/6 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]] + Subscript[Int, 2][
     Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^b, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^b, 0, 2]]]] + Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]/4 - Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi]^b, 1, 3]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
           3]]]]/2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
           3]]]]/4 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
           3]]]]/4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]/4) + 
  \[Epsilon]^4*((79*Subscript[\[Zeta], 4])/4 + Subscript[\[Zeta], 3]*
     (-9*Subscript[Int, 1][Subscript[h, 3]] + 
      16*Subscript[Int, 1][Subscript[h^a, 4]] + 
      (35*Subscript[Int, 1][Subscript[h^b, 2]])/3 + 
      (26*Subscript[Int, 1][Subscript[h^b, 4]])/3) + 
    2*Subscript[\[Zeta], 2]*Subscript[Int, 1][Log[OverTilde[q][1]]*
       Subscript[h^b, 4]] + (3*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]]])/2 + (17*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]]])/16 + (3*Subscript[\[Zeta], 2]*
      Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]]])/8 + 2*Subscript[\[Zeta], 2]*
     Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]]] + 3*Subscript[Int, 1][Subscript[h, 3]*
       Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
          Subscript[Int, 1][Subscript[h, 3]]]]] + 
    Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
       Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]]]]] + Subscript[Int, 1][
     Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 4]*
        Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]]] + 
    Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
       Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
          Subscript[h, 3]]]]] + Subscript[Int, 1][
     Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
        Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]]]]] + 
    (7*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/4 + 
    (17*Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^a, 2]]]]])/24 + 
    (17*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/24 + 
    (169*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/288 + 
    (1853*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/3456 + 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/576 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/48 + 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/576 + 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^a, 2]]]]])/96 - 
    (3*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
         Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
            Subscript[h^b, 2]]]]])/2 + 
    Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
        Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]]]]/4 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]]]/4 + 
    (5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
         Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/48 + 
    (25*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/576 + 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/96 + 
    Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
        Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]]]]]/8 + 
    (5*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
         Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]]]])/96 + 
    Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
        Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]*
           Subscript[Int, 1][Subscript[h^b, 2]]]]]/16 + 
    ((48*Log[OverTilde[q][1]]*Subscript[\[Zeta], 2] + 
       208*Subscript[\[Zeta], 3] + 24*Subscript[Int, 1][
         Subscript[h^b, 2]*Subscript[Int, 1][Subscript[Int, 1][
            Subscript[h, 3]]]] + 24*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       17*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]] - 
       9*Subscript[Int, 2][Subscript[II, 3]^2] + Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]]))/24 + 
    ((3360*Subscript[\[Zeta], 3] + 144*Subscript[\[Zeta], 2]*
        (3*Subscript[Int, 1][Subscript[h, 3]] + 
         4*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       288*Subscript[Int, 1][Subscript[h^b, 4]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] + 
       288*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h, 3]]]] + 
       204*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       169*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (2*Subscript[Int, 2][Subscript[II, 1]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
         2]]))/576 + ((1344*Subscript[\[Zeta], 3] + 
       1728*Subscript[Int, 1][Subscript[h^a, 4]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] + 
       84*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       119*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       72*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       30*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       36*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (-4*Subscript[Int, 2][Subscript[II, 1]^2] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2] - 4*Subscript[Int, 2][
         Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]))/192 + 
    ((-Subscript[\[Zeta], 3] + (3*Subscript[\[Zeta], 2]*
         Subscript[Int, 1][Subscript[h^a, 2]])/2 + Subscript[Int, 1][
        Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]*
           Subscript[Int, 1][Subscript[h^a, 2]]]])*
      (6*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]] + 
       6*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]] - 
       7*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] + 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]] + 3*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 
           2]] + 3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]))/2 + 
    ((6912*Subscript[\[Zeta], 3] - 648*Subscript[\[Zeta], 2]*
        (3*Subscript[Int, 1][Subscript[h^a, 2]] + 
         2*Subscript[Int, 1][Subscript[h^b, 2]]) - 
       1728*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[Int, 1][Subscript[h, 3]]]] - 
       701*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] - 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (6*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]] + 
       6*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] - 
       5*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] + 
       3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]] + 3*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 
           2]] + 3*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]))/576 + 
    ((-1728*Subscript[\[Zeta], 3] + 216*Subscript[\[Zeta], 2]*
        (5*Subscript[Int, 1][Subscript[h^a, 2]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]]) + 
       125*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^a, 2]]]] + 
       150*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^a, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       180*Subscript[Int, 1][Subscript[h^a, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]] + 
       216*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h^b, 2]*Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (42*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]] + 
       42*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]] + 
       2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]] - 
       20*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]] - 
       31*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]] + 
       32*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]] + 
       21*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]] + 21*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 
           2]] + 21*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]]))/3456 - 
    ((64*Subscript[\[Zeta], 3] + 7*Subscript[Int, 1][Subscript[Int, 1][
          Subscript[h, 3]*Subscript[Int, 1][Subscript[h^a, 2]]]] - 
       6*Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]*
           Subscript[Int, 1][Subscript[h^b, 2]]]])*
      (4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[II, 2]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2] + 
       4*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]] + 
       72*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]] - 4*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], 0, 4]] - 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[\[Phi], 2, 2]] - 
       2*Subscript[Int, 2][Subscript[\[Phi], 2, 4]] - 
       24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]] - 
       30*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]] - 
       2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 
           2]] - Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]^
          2] + 48*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 1, 
           3]] + 4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 
           4]*Subscript[\[Phi]^b, 2, 0]] + 
       36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]] - 2*Subscript[Int, 2][
         Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 0]] + 
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]^
          2] + 18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 
           2]] - 2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[\[Phi]^c, 0, 2]] - 2*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]] - Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^c, 0, 2]^
          2] + 4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]] + 36*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]] - 2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
          Subscript[\[Phi]^c, 2, 0]] + 2*Subscript[Int, 2][
         Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[\[Phi]^c, 2, 0]] + Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]^2]))/8 + 
    (Subscript[Int, 1][Subscript[Int, 1][Subscript[h, 3]]]*
      (-4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]^2*
          Subscript[II, 2]] - 36*Subscript[Int, 2][Log[OverTilde[q][2]]*
          Subscript[II, 1]*Subscript[II, 3]^2] - 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 2]^2*
          Subscript[\[Phi], -2, 4]] - 72*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]] + 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], 0, 4]] + 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]*
          Subscript[\[Phi], 2, 2]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], 2, 4]] + 
       24*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 3]*
          Subscript[\[Phi]^a, 1, 3]] + 30*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]] + 
       2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], 2, 2]*
          Subscript[\[Phi]^b, 0, 2]] + Subscript[Int, 2][
        Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]^2] - 
       48*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 3]*
          Subscript[\[Phi]^b, 1, 3]] - 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]] - 36*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 
           0]] - Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 
          4]*Subscript[\[Phi]^b, 2, 0]^2] - 
       18*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 3]^2*
          Subscript[\[Phi]^c, 0, 2]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 
           2]] + 2*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 2]*
         Subscript[\[Phi]^c, 0, 2]^2] - 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]] - 36*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^c, 2, 
           0]] - 2*Subscript[Int, 2][Log[OverTilde[q][2]]*
          Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[\[Phi]^c, 2, 0]] - Subscript[Int, 2][
        Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
         Subscript[\[Phi]^c, 2, 0]^2] + 4*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]]] + 18*Subscript[Int, 2][Subscript[II, 3]^2*
          Subscript[Int, 2][Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[II, 1]]] + 4*Subscript[Int, 2][Subscript[II, 1]^2*
          Subscript[Int, 2][Subscript[II, 2]]] + 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 2]]] + 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 2]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
         Subscript[Int, 2][Subscript[II, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[II, 2]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 2]]] - Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[II, 2]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       36*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]]] - 
       12*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] - 30*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]]] + 18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]] + 
       18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]^2]] - 9*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]^2]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2]] + 2*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], 2, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], 2, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], 2, 
           2]]] - 2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]] - 2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] - 
       9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]]))/2 + ((48*Subscript[\[Zeta], 2] + 
       24*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
           Subscript[h, 3]]] + 17*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^b, 2]]])*
      (-4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]^2] - 
       8*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]] - 72*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]] + 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]] + 
       Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2] - 
       4*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]] + 2*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 
           0, 2]] + Subscript[Int, 2][Log[OverTilde[q][2]]*
         Subscript[\[Phi]^c, 0, 2]^2] - 4*Subscript[Int, 2][
         Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]] + 4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]]] + 2*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]] + 2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]))/96 + 
    ((7*Subscript[Int, 1][Subscript[h, 3]*Subscript[Int, 1][
           Subscript[h^a, 2]]] - 6*Subscript[Int, 1][Subscript[h, 3]*
          Subscript[Int, 1][Subscript[h^b, 2]]])*
      (8*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 1]]] + 16*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 1]]] + 
       144*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 1]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 1]]] - 2*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 1]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[II, 1]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 1]]] + 8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 1]]] - 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]^2]] - 4*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]^2]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2]] + 32*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]]] + 
       144*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]]] - 16*Subscript[Int, 2][
         Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -2, 
            4]]] - 16*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] + 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       48*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] - 120*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 96*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] + 72*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] + 72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 
           0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] + 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]]] + 4*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], 0, 
            4]]] + 4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], 0, 4]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]] - 4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]^2]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^
           2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2]] - 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
           2]]] - 4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
            2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
            2]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]] + 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2]] + Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^
           2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2]] - 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]]]))/32 + 
    ((288*Subscript[\[Zeta], 2] + 73*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (36*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]]] + 72*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] - 9*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]]] + 36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] + 
       324*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] - 36*Subscript[Int, 2][
         Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] - 36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]] - 48*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 48*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + 16*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 40*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 
           0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       32*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 24*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       30*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
       15*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
       15*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
       24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]] - 12*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
            3]]] - 12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] - 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] - 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]))/288 + 
    (((3*Subscript[\[Zeta], 2])/2 + Subscript[Int, 1][Subscript[h^a, 2]*
         Subscript[Int, 1][Subscript[h^a, 2]]])*
      (-36*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]]] - 72*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]] - 
       648*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] + 9*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]]] - 36*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       324*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 36*Subscript[Int, 2][
         Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] + 36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       60*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       60*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 62*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + 28*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 30*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 30*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 
           0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       30*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       42*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
       21*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]] + 18*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[\[Phi]^b, 2, 0]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] + 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] + 
       9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]))/12 + 
    ((216*Subscript[\[Zeta], 2] + 25*Subscript[Int, 1][Subscript[h^a, 2]*
          Subscript[Int, 1][Subscript[h^a, 2]]] + 
       6*(5*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^a, 2]]] + 5*Subscript[Int, 1][Subscript[h^a, 2]*
            Subscript[Int, 1][Subscript[h^b, 2]]] + 
         6*Subscript[Int, 1][Subscript[h^b, 2]*Subscript[Int, 1][
             Subscript[h^b, 2]]]))*
      (-252*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]]] - 504*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]] - 
       4536*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       252*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]]] + 63*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]]] - 252*Subscript[Int, 2][
         Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[II, 3]]] + 
       252*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]]] - 
       504*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]]] - 
       2268*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]]] + 252*Subscript[Int, 2][
         Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
            3]]] + 252*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] + 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]]] - 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
       12*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
       16*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
       16*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
       6*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] - 
       6*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]] - 
       120*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]] - 60*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
            3]]] - 60*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]] + 
       312*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       312*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] + 
       8*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]] - 
       128*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] - 244*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]] + 224*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 156*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 156*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] + 156*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]] - 186*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
       93*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] - 
       93*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]] + 
       192*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]] + 96*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
            3]]] + 96*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]] + 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]] + 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]] + 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]] + 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]))/1728 + 
    (Subscript[Int, 1][Subscript[h, 3]]*
      (8*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
       16*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
       144*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[II, 1]]] - 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]^2]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]^2]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 1]^2]] + 
       32*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] + 
       144*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
       16*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]]] - 
       16*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 2]*Subscript[\[Phi], -2, 4]]] + 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
       48*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
       120*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] + 
       96*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 
             3]]] + 72*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi], -1, 3]]] + 72*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -1, 3]]] - 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[II, 3]*Subscript[\[Phi], -1, 3]]] + 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], 0, 4]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]]] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 
             2]]] - 72*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi]^b, 0, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 
             2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi]^b, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi]^b, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 
             2]]] + 2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2]] + 
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]^2]] - 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 
             2, 0]]] - 4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
            Subscript[\[Phi]^b, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 
             2, 0]]] - 4*Subscript[Int, 2][Subscript[II, 1]^2*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 
             2]]] - 8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], 
           -2, 4]*Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 
             0, 2]]] - 72*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi]^c, 0, 2]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
          Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 
             2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Log[OverTilde[q][2]]*
            Subscript[\[Phi]^c, 0, 2]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Log[OverTilde[q][2]]*
           Subscript[\[Phi]^c, 0, 2]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 
             2]]] + 4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 
             0, 2]]] + 2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*
            Subscript[\[Phi]^c, 0, 2]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 
             0, 2]]] + 2*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]^
             2]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]^
            2]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi]^c, 0, 2]^
            2]] - 8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 
             2, 0]]] - 4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*
            Subscript[\[Phi]^c, 2, 0]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Log[OverTilde[q][2]]*Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 
             2, 0]]] - 8*Subscript[Int, 2][Subscript[II, 1]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] - 
       16*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] - 
       144*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] + 
       8*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]]]] - 
       8*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]]]] + 
       8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] - 
       8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
             2]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] - 
       4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
              2]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^c, 0, 2]]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]] + 
       2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 
              2]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^c, 0, 2]]]] + Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]]]]))/8 + 
    (Subscript[Int, 1][Subscript[h^a, 2]]*
      (216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 108*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] + 
       864*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
            Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1296*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       3240*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 2592*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1944*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] - 216*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
             0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[II, 1]*Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] - 432*Subscript[Int, 2][
         Subscript[II, 1]^2*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3888*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       7776*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 432*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       2592*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3240*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 108*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 5184*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^c, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 432*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       864*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       7776*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1296*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3240*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       2592*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 216*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] - 
       3888*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] - 
       360*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       720*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       6480*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       360*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       360*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       360*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       360*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       720*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       3240*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 360*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       360*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 552*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       552*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       112*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 532*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 296*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       276*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       276*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       276*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       372*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       186*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       186*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       168*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 84*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       84*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 180*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
             0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       90*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       252*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       504*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] + 
       4536*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       252*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       252*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       252*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       126*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       63*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       1296*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^b, 1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 72*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 36*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/72 - 
    ((3*Subscript[Int, 1][Subscript[h^a, 2]] + 
       2*Subscript[Int, 1][Subscript[h^b, 2]])*
      (216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 108*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] + 
       864*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
            Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 3888*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1296*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       3240*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 2592*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1944*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] - 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] - 216*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
             0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[II, 1]*Subscript[II, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 108*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 54*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] - 432*Subscript[Int, 2][
         Subscript[II, 1]^2*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3888*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       7776*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 432*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       2592*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3240*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 108*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 5184*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 1944*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^c, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 3888*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 432*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       864*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       7776*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       432*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       3888*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1296*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3240*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       2592*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       1944*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 216*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       972*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 108*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       432*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] - 
       3888*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       216*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       216*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       1296*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
             3]]]] - 36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^a, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
             3]]]] - 72*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 36*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       288*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       576*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       5184*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       288*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       288*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       288*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       288*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       576*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       2592*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 288*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       288*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       96*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 48*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 384*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       384*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       128*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 320*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 256*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       192*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       192*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       192*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       240*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       120*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       120*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       192*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 96*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       96*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 144*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
             0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       360*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] + 
       3240*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       180*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       180*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       180*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       90*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       90*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       90*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       90*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       45*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       144*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       288*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       2592*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       144*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       144*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       144*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 144*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 72*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] - 
       108*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 216*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] - 
       1944*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] - 
       108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 108*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       108*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       54*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       27*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/48 + 
    ((5*Subscript[Int, 1][Subscript[h^a, 2]] + 
       6*Subscript[Int, 1][Subscript[h^b, 2]])*
      (1512*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       3024*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27216*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 756*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 378*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1512*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]]]] + 
       6048*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27216*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1512*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
            Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 27216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       27216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 9072*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       22680*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 18144*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       13608*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 
           2, 0]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       13608*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 13608*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 27216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       13608*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 13608*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 13608*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 189*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] - 1512*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
            Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] - 13608*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 189*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[II, 3]]]] + 756*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 3]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] + 189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
             Subscript[II, 3]]]] + 189*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 
              3]]]] - 1512*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
             0]*Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] - 27216*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 756*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[II, 1]*Subscript[II, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
             Subscript[II, 3]]]] + 1512*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 756*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 756*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
            Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] + 378*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
              Subscript[II, 3]]]] - 3024*Subscript[Int, 2][
         Subscript[II, 1]^2*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       27216*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       54432*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 3024*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3024*Subscript[Int, 2][Subscript[II, 1]*Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 2, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       18144*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       22680*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 756*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 36288*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 27216*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 13608*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] + 1512*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^c, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] - 27216*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 
             3]]]] - 1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]^2*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]]]] + 3024*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       13608*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3024*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       6048*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 54432*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3024*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 
           0, 2]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       3024*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 27216*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       27216*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       9072*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       22680*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 18144*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       13608*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 
           2, 0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 13608*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       13608*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 
           2, 0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 13608*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]^2*
            Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       6804*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       6804*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] - 1512*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi], -1, 3]]]] - 
       6804*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 756*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       6804*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 
              3]]]] + 756*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       3024*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] - 27216*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]]]] - 
       1512*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
             Subscript[\[Phi], -1, 3]]]] + 
       1512*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
              Subscript[\[Phi], -1, 3]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       1296*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       144*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       648*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 72*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       8*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       32*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 4*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 32*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       12*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       12*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       96*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 48*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       48*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 48*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       16*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       64*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] + 8*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 64*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       12*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] + 
       6*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       96*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 48*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]] - 36*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
             0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]] - 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] - 
       144*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] - 
       1296*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]] - 
       72*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^a, 0, 2]]]] + 
       72*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^a, 0, 2]]]] + 
       720*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       1440*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       12960*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       720*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       720*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
             3]]]] - 360*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^a, 1, 3]]]] - 
       180*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] + 
       720*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
             3]]]] - 720*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       360*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       360*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]] - 
       360*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       180*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 360*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       180*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 
              3]]]] - 180*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 1, 3]]]] - 
       1872*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       3744*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       33696*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1872*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       1872*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] - 
       1872*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1872*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       3744*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       16848*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 1872*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1872*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       48*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       16*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       64*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 8*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 64*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       24*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       48*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       24*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       768*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 384*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       384*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 2400*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       2400*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       32*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       896*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] - 1936*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 1664*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1200*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1200*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1200*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       1464*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       732*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] - 
       732*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       1344*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 672*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       672*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]] + 936*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
             0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]] + 
       936*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       468*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]] + 
       1116*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       2232*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] + 
       20088*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       1116*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       1116*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       558*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]] + 
       1116*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^b, 0, 2]]]] - 
       1116*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       558*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       558*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       558*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       558*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       279*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^b, 0, 2]]]] - 
       1152*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       2304*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       20736*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       1152*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       288*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       1152*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 576*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi]^b, 1, 3]]]] + 
       288*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] - 
       1152*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
             3]]]] + 1152*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       576*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       576*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]] + 
       576*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 288*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       288*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 576*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] + 
       288*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 
              3]]]] + 288*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 1, 3]]]] - 
       756*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 1512*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       13608*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] + 189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^b, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 
              0]]]] - 756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^b, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]]]] - 
       756*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       1512*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] - 
       13608*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
             Subscript[\[Phi]^c, 0, 2]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
              Subscript[\[Phi]^c, 0, 2]]]] - 
       756*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 1512*Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] - 
       13608*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       756*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] + 189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
          Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] - 
       756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 
           0]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
           2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
             Subscript[\[Phi]^c, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
           Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 
              0]]]] - 756*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
            Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       756*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
              Subscript[\[Phi]^c, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       378*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]] + 
       189*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]]]]))/864 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 + Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + 2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    36*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]*
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    15*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + 18*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]*
      Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]] - Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 + 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
      Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]] + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^b, 2, 0]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 4*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + 2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 18*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    (9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/2 + 
    (9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + (9*Subscript[Int, 2][Subscript[II, 3]^2*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/2 - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] + (9*Subscript[Int, 2][Subscript[II, 3]^2*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/2 - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 + Subscript[Int, 2][Subscript[II, 1]^2*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]] + 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
           2]]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - 6*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - 3*Subscript[Int, 2][Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 - Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/27 + (4*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 + Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/54 - 
    (4*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/18 - 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/18 - Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/18 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/18 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/18 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/27 + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/18 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/36 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/36 + 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/12 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]])/3 + 6*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/3 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/12 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/12 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 - 
    (4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    (4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + (2*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + (2*Subscript[Int, 2][Subscript[II, 1]^2*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 + 12*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + (4*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    6*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + (2*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/27 + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/9 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 + (8*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 + (4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 + 
    (16*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - 
    (16*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/27 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^a, 0, 2]]]]])/9 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/18 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/18 - 
    (8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/6 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/3 - 3*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/24 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/6 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/24 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/6 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/12 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/12 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/24 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/24 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/24 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/24 + 
    (4*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    (8*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 + 
    24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] - 
    (4*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/3 + 
    (4*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 - (2*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 + Subscript[Int, 2][Subscript[II, 2]*
      Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 + Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 + Subscript[Int, 2][Subscript[II, 2]*
      Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 + Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 + Subscript[Int, 2][Subscript[II, 2]*
      Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
            2]]]]]/8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 
             2]]]]]/8 + Subscript[Int, 2][Subscript[II, 1]^2*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]]]]]/
     8 - 2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    8*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    12*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    30*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    24*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    36*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] + 
    4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/2 + 
    2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 + Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + 2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]^2*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    36*Subscript[Int, 2][Subscript[II, 2]*Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]*
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    15*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    24*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + 18*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    9*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi]^b, 0, 2]*
      Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] - Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 + 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
      Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^b, 2, 0]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - 2*Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 4*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
    36*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + 2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
      Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 - 2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 2]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + Subscript[Int, 2][
     Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 18*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] + 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - 9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] + 
    (9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/2 + 
    (9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]^2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 2, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + (9*Subscript[Int, 2][Subscript[II, 3]^2*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/2 - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] + (9*Subscript[Int, 2][Subscript[II, 3]^2*
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/2 - Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 + Subscript[Int, 2][Subscript[II, 1]^2*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] + 2*Subscript[Int, 2][Subscript[II, 2]*
       Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]] - Subscript[Int, 2][Subscript[\[Phi], 0, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 2]*
          Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
      Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]]]]] - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 2]*
           Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    (2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 + 12*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/3 + (4*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    6*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/3 + (2*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (8*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/27 + 
    (8*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/9 + 
    Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
       Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/9 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/9 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/9 + (8*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + (4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (16*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (16*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/9 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/18 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/18 - 
    (8*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (4*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/3 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/6 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    (2*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 - 12*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    (2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/6 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/3 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/6 + (2*Subscript[Int, 2][Subscript[II, 1]^2*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    12*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    (2*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    (2*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 + 
    (5*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    (10*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 + 30*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[II, 3]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]] - 
    (5*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (5*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
            Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (5*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[II, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/6 + 
    (10*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 + 15*Subscript[Int, 2][Subscript[II, 3]^2*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]] - (5*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/3 - (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 2]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/6 - 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (4*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (16*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (16*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - 
    (2*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (2*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/9 + 
    (4*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + (2*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + 
    (2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/9 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/9 - (19*Subscript[Int, 2][Subscript[II, 1]*
        Subscript[II, 3]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/9 - 
    (19*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 + 
    (8*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^a, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (22*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 + 
    (73*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/54 - 
    (49*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/27 - 
    (19*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 - 
    (19*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 - 
    (19*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 + 
    (23*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 + 
    (23*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/36 + 
    (23*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/36 - 
    (11*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/9 - (11*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 - 
    (11*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/18 - 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/12 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/12 - 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/6 - (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/12 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
              2]]]]])/12 - 
    (5*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/12 - 
    (5*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
             Subscript[\[Phi]^b, 0, 2]]]]])/12 - 
    (7*Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 - 
    (7*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/3 - 21*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] + 
    (7*Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/24 - 
    (7*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/6 + (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/24 - 
    (7*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/6 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/24 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/24 + 
    (7*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/12 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/24 + 
    (7*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 
              0, 2]]]]])/24 + Subscript[Int, 2][Subscript[II, 1]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 + 
    (2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]])/3 + 
    6*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/3 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/6 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/12 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/12 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] + 9*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
         Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] + 9*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
          Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
            Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
         Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
           2]]]]] + 9*Subscript[Int, 2][Subscript[II, 3]*
       Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
         Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
          Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
            2]]]]]/2 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/4 - Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[II, 1]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*
           Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 
             2]]]]]/8 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
        Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 3]*
            Subscript[\[Phi]^b, 0, 2]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 3]*
           Subscript[\[Phi]^b, 0, 2]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/4 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 
        2]*Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 - Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]]]]]/
     8 + Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    4*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 3]^2*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[\[Phi], 2, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
       Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[II, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    18*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    6*Subscript[Int, 2][Subscript[\[Phi]^a, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] - 
    15*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^b, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    12*Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]*Subscript[Int, 2][
        Subscript[\[Phi], -1, 3]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    9*Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 3]*Subscript[\[Phi], -1, 3]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], 0, 4]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^b, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     2 + Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     4 + Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     4 + Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - Subscript[Int, 2][
     Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi], -2, 4]*
        Subscript[\[Phi]^c, 2, 0]*Subscript[Int, 2][Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
         Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/
     2 - Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    2*Subscript[Int, 2][Subscript[II, 2]*Subscript[\[Phi], -2, 4]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] - 
    18*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 - Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/4 - Subscript[Int, 2][
     Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
      Subscript[Int, 2][Subscript[Int, 2][Subscript[II, 1]*
         Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
       Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[II, 1]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[II, 1]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 - Subscript[Int, 2][
     Subscript[II, 2]*Subscript[\[Phi], -2, 4]*Subscript[Int, 2][
       Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
          Subscript[\[Phi]^b, 1, 3]]]]] - 
    9*Subscript[Int, 2][Subscript[II, 3]*Subscript[\[Phi], -1, 3]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]] + 
    Subscript[Int, 2][Subscript[\[Phi], 0, 4]*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^b, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[\[Phi]^c, 0, 2]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]^2*Subscript[Int, 2][
        Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
           Subscript[\[Phi]^b, 1, 3]]]]]/8 - 
    Subscript[Int, 2][Subscript[\[Phi], -2, 4]*Subscript[\[Phi]^c, 2, 0]*
       Subscript[Int, 2][Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
          Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/2 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[II, 1]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[II, 1]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/4 + 
    Subscript[Int, 2][Subscript[\[Phi]^b, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8 + 
    Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][
        Subscript[\[Phi]^c, 0, 2]*Subscript[Int, 2][Subscript[\[Phi]^c, 0, 2]*
           Subscript[Int, 2][Subscript[\[Phi]^b, 1, 3]]]]]/8)}

